Precision Determination of the Neutral Weak Form Factor of $^{48}$Ca

We report a precise measurement of the parity-violating asymmetry $A_{\rm PV}$ in the elastic scattering of longitudinally polarized electrons from $^{48}{\rm Ca}$. We measure $A_{\rm PV} =2668\pm 106\ {\rm (stat)}\pm 40\ {\rm (syst)}$ parts per billion, leading to an extraction of the neutral weak form factor $F_{\rm W} (q=0.8733$ fm$^{-1}) = 0.1304 \pm 0.0052 \ {\rm (stat)}\pm 0.0020\ {\rm (syst)}$ and the charge minus the weak form factor $F_{\rm ch} - F_{\rm W} = 0.0277\pm 0.0055$. The resulting neutron skin thickness $R_n-R_p=0.121 \pm 0.026\ {\rm (exp)} \pm 0.024\ {\rm (model)}$~fm is relatively thin yet consistent with many model calculations. The combined CREX and PREX results will have implications for future energy density functional calculations and on the density dependence of the symmetry energy of nuclear matter.

==> anc/CREX_AcceptanceFunction.txt <==
angle    epsilon
3.025	0.017
3.075	0.037
3.125	0.000
3.175	0.022
3.225	0.023
3.275	0.046
3.325	0.000
3.375	0.047
3.425	0.106
3.475	0.163
3.525	0.115
3.575	0.095
3.625	0.060
3.675	0.141
3.725	0.206
3.775	0.255
3.825	0.663
3.875	0.696
3.925	2.651
3.975	7.007
4.025	20.820
4.075	53.020
4.125	104.467
4.175	154.982
4.225	203.320
4.275	232.177
4.325	266.654
4.375	292.510
4.425	313.537
4.475	332.587
4.525	348.218
4.575	359.032
4.625	370.175
4.675	375.642
4.725	384.062
4.775	381.600
4.825	386.362
4.875	384.868
4.925	375.164
4.975	382.658
5.025	371.496
5.075	362.637
5.125	361.540
5.175	350.667
5.225	359.623
5.275	348.720
5.325	344.577
5.375	346.209
5.425	335.195
5.475	326.080
5.525	321.420
5.575	327.690
5.625	313.538
5.675	323.284
5.725	321.245
5.775	312.914
5.825	301.053
5.875	297.540
5.925	286.965
5.975	273.639
6.025	226.172
6.075	165.491
6.125	88.872
6.175	37.769
6.225	11.822
6.275	4.305
6.325	1.474
6.375	0.344
6.425	0.377
6.475	0.191
6.525	0.197
6.575	0.000
6.625	0.000
6.675	0.590
6.725	0.209
6.775	0.000
6.825	0.000
6.875	0.000
6.925	0.000
6.975	0.000
7.025	0.000
7.075	0.000
7.125	0.000
7.175	0.000
7.225	0.000
7.275	0.000
7.325	0.000
7.375	0.000
7.425	0.000
7.475	0.000
7.525	0.000
7.575	0.000
7.625	0.000
7.675	0.000
7.725	0.000
7.775	0.000
7.825	0.000
7.875	0.000
7.925	0.000
7.975	0.000

